An Accelerated Communication-Efficient Primal-Dual Optimization Framework for Structured Machine Learning

Distributed optimization algorithms are essential for training machine learning models on very large-scale datasets. However, they often suffer from communication bottlenecks. Confronting this issue, a communication-efficient primal-dual coordinate ascent framework (CoCoA) and its improved variant CoCoA+ have been proposed, achieving a convergence rate of $\mathcal{O}(1/t)$ for solving empirical risk minimization problems with Lipschitz continuous losses. In this paper, an accelerated variant of CoCoA+ is proposed and shown to possess a convergence rate of $\mathcal{O}(1/t^2)$ in terms of reducing suboptimality. The analysis of this rate is also notable in that the convergence rate bounds involve constants that, except in extreme cases, are significantly reduced compared to those previously provided for CoCoA+. The results of numerical experiments are provided to show that acceleration can lead to significant performance gains.

==> exp/L1CoCoA.m <==
clc
clear all

lw=3;
close all
h=fig('units','inches','width',10,'height',9,'font',...
    'Helvetica','fontsize',20);


%%

medName = {'1','2'};
lmdName = {'1','10','100'};
datName = {'rcvt','url','eps'};
datName2 = {'rcvt','url','epsilon'};
sigmaName = {'0','1'};

medLgd = {'CoCoA+,       \gamma=1/K','CoCoA+,       \gamma=1','AccCoCoA+,\gamma=1/K','AccCoCoA+,\gamma=1'};
H = {'10000','1200000','4000'};
outIter = {'200','500','300'};
fOpt = {'',61070.5482705303,24762.5488472426};

for dat = 2
        for l = 1
            for inX = 1:2
                fEvals=[];
                fVals=[];
                pc = 1;
                for jj = 1:2
                    for sg = 1:2
                        med = medName{jj};
                        sigma = sigmaName{sg};
                        lambda = lmdName{l};
                        inIter = H{dat};
                        clf;
                        inputfile = sprintf('L1CoCoA/%s_L1_%s_%s_%s_%s_%s.log',...
                            datName{dat},med,outIter{dat},inIter,lambda,sigma);
                        data = importfile(inputfile);
                        
                        fIts{pc}=data(:,1);
                        fVals{pc}=data(:,4)';
                        fTime{pc}=data(:,2)';
                        pc=pc+1;
                    end
                end
                for jj = 1:pc-1
                    fVals{jj} = fVals{jj}-fOpt{dat};
                end
%                  fTime{2} =fTime{1}(1:size(fTime{2},2));
                %grid on
                %return
                
                colors=[
                    1 0.2 0
                    0 0.4 1
                    0 0.8 0.2
                    1 0 1
                    ];
                lineStyles= {'-'};
                markers={'<','s','h','o','d'};
                markerSpacing = [
                    10 1
                    10 1
                    10 1
                    10 1
                    10 1
                    ];
                
                
                clf
                options.legendStr = medLgd;
                options.legend = medLgd;
                options.legendLoc = 'NorthEast';
                
                options.lineStyles = lineStyles;
                options.markers = markers;
                options.markerSize = 10;
                %options.lineWidth = 3;
                options.markerSpacing = markerSpacing;
                options.logScale = 2;
                options.colors = colors;
                options.ylabel = 'Suboptimality Gap';
                %options.labelLines = 1;
                %options.labelRotate = 1;
                ymin = [0,10,1e-2];
                options.ylimits = [ymin(dat) max(fVals{1})];
                options.title=sprintf('%s, Lasso, \\lambda_1=%s ',datName2{dat},lambda);
                if (inX==1)
                    options.xlimits = [0 max(fIts{4})*0.8];
                    options.xlabel = 'Number of Iterations';
                    prettyPlot(fIts,fVals,options);
                    filename = sprintf('L1_%s_%s_%s_%d.eps',datName2{dat},inIter,lambda,inX);
                else
                    options.xlimits = [0 max(fTime{2})*0.5];
                    options.xlabel = 'Elapsed Time (s)';
                    prettyPlot(fTime,fVals,options);
                    filename = sprintf('L1_%s_%s_%s_%d.eps',datName2{dat},inIter,lambda,inX);
                end
                grid on
                set(gca,'YMinorGrid','off')
                set(gca,'XMinorGrid','off')
                print('-depsc', filename);
            end
        end
end

==> exp/covertype.m <==
clc
clear all

lw=3;
close all
h=fig('units','inches','width',12,'height',10,'font',...
    'Helvetica','fontsize',20);


%%

methods = {'\gamma=1/K, H=10^3','\gamma=1/K, H=10^4','\gamma=1/K, H=10^5',...
    '\gamma=1,    H=10^3','\gamma=1,    H=10^4','\gamma=1,    H=10^5',};
algoI = {'8','8'};
accI = {'0','1'};
outIter = {1000};
innerIter = {1000,10000,100000,1000000};
LAMBDA = {'0.001','0.0001','1e-05','1e-06'};
LMD = {'1e-3','1e-4','1e-5','1e-6'};
exp = {'covertype'};
dataset = {'covtype'};
lossF = {'0','1','3'};
lossFun = {'Logistic Loss','Hinge Loss','Quatradic Loss'};

for dat = 1
    for sss = 2
        for lmd = 3
            for inX = 1:2
                fEvals=[];
                fVals=[];
                pc = 1;
                minX = 1000;
                maxX = 0.001;
                maxT = 1;
                for jj = 1:2
                    for kk = 1:3
                        mtd = algoI{jj};
                        t = accI{jj};
                        it = innerIter{kk};
                        loss = lossF{sss};
                        lambda = LAMBDA{lmd};
                        clf;
                        inputfile = sprintf('%s/%s_%s_%s_%d_%d_%s_%s.log',exp{dat},exp{dat},loss,mtd,outIter{dat},it,lambda,t);
                        data = importfile(inputfile);
                        Time{pc}=data(:,2);
                        fIts{pc}=data(:,1);
                        fVals{pc}=data(:,5)';
                        pc=pc+1;
                        minX=min(min(data(:,5)),minX);
                        maxX=max(max(data(:,5)),maxX);
                        maxT=max(max(data(:,2)),maxT);
                    end
                end
                %grid on
                %return
                
                colors=[
                    1 0 0
                    1 0 0
                    1 0 0
                    0 0 1
                    0 0 1
                    0 0 1
                    ];
                lineStyles= {'-'};
                markers={'< ','s','h','< ','s','h'};
                markerSpacing = [
                    30 1
                    30 1
                    30 1
                    30 1
                    30 1
                    30 1 ];
                
                
                clf
                options.legendStr = methods;
                options.legend = methods;
                options.legendLoc = 'NorthEast';
                
                options.lineStyles = lineStyles;
                options.markers = markers;
                options.markerSize = 10;
                %options.lineWidth = 3;
                options.markerSpacing = markerSpacing;
                options.logScale = 2;
                options.colors = colors;
                options.ylabel = 'Duality Gap';
                %options.labelLines = 1;
                %options.labelRotate = 1;
                options.ylimits = [minX maxX];
                options.title=sprintf('%s, %s, \\lambda=%s ',dataset{dat},lossFun{sss},LMD{lmd});
                %options.legendLoc = 'SouthWest';
                if (inX==1)
                    options.xlimits = [0 outIter{dat}];
                    options.xlabel = 'Number of Iterations';
                    prettyPlot(fIts,fVals,options);
                    filename = sprintf('comH_%s_%s_%d.eps',exp{dat},LMD{lmd},inX);
                else
                    options.xlimits = [0 2];
                    options.ylimits = [0.005 1];
                    options.xlabel = 'Elapsed Time [s]';
                    prettyPlot(Time,fVals,options);
                    filename = sprintf('comH_%s_%s_%d.eps',exp{dat},LMD{lmd},inX);
                end
                grid on
                set(gca,'YMinorGrid','off')
                set(gca,'XMinorGrid','off')
                print('-depsc', filename);
            end
        end
    end
end

==> exp/fig.m <==
function h = fig(varargin)
% FIG - Creates a figure with a desired size, no white-space, and several other options.
%

%       All Matlab figure options are accepted. 
%       FIG-specific options of the form FIG('PropertyName',propertyvalue,...) 
%       can be used to modify the default behavior, as follows:
%
%       -'units'    : preferred unit for the width and height of the figure 
%                      e.g. 'inches', 'centimeters', 'pixels', 'points', 'characters', 'normalized' 
%                      Default is 'centimeters'
%
%       -'width'    : width of the figure in units defined by 'units'
%                      Default is 14 centimeters
%                      Note: For IEEE journals, one column wide standard is
%                      8.5cm (3.5in), and two-column width standard is 17cm (7 1/16 in)
%
%       -'height'   : height of the figure in units defined by 'units'
%                      Specifying only one dimension sets the other dimension
%                      to preserve the figure's default aspect ratio. 
%
%       -'font'     : The font name for all the texts on the figure, including labels, title, legend, colorbar, etc.
%                      Default is 'Times New Roman' 
%
%       -'fontsize' : The font size for all the texts on the figure, including labels, title, legend, colorbar, etc.
%                      Default is 14pt
%       
%       -'border'   : Thin white border around the figure (compatible with export_fig -nocrop) 
%                      'on', 'off'
%                      Default is 'off' 
%
%   FIG(H) makes H the current figure. 
%   If figure H does not exist, and H is an integer, a new figure is created with
%   handle H.
%
%   FIG(H,...) applies the properties to the figure H.
%
%   H = FIG(...) returns the handle to the figure created by FIG.
%
%
% Example 1:
%   fig
%
% Example 2:
%   h=fig('units','inches','width',7,'height',2,'font','Helvetica','fontsize',16)
%
%
% Copyright  � 2012 Reza Shirvany,  matlab.sciences@neverbox.com 
% Source: 	 http://www.mathworks.com/matlabcentral/fileexchange/30736
% Updated:   05/14/2012
% Version:   1.6.5 
%







% default arguments
width=14;
font='Times New Roman';
fontsize=14; 
units='centimeters';
bgcolor='w';
sborder='off';
flag='';
Pindex=[];

%%%%%%%%%%% process optional arguments
optargin = size(varargin,2);
if optargin>0

% check if a handle is passed in
if isscalar(varargin{1}) && isnumeric(varargin{1})
    flag=[flag '1'];
    i=2;
     if ishghandle(varargin{1})==1
        flag=[flag 'i'];
    end
else
    i=1;
end

% get the property values
while (i <= optargin)
    if (strcmpi(varargin{i}, 'border'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
            sborder = varargin{i+1};flag=[flag 'b'];
            i = i + 2;
        end
    elseif (strcmpi(varargin{i}, 'width'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
            width = varargin{i+1};flag=[flag 'w'];
            i = i + 2;
        end
    elseif (strcmpi(varargin{i}, 'height'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
            height = varargin{i+1};flag=[flag 'h'];
            i = i + 2;
        end
    elseif (strcmpi(varargin{i}, 'font'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
            font = varargin{i+1};flag=[flag 'f'];
            i = i + 2;
        end
    elseif (strcmpi(varargin{i}, 'fontsize'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
           fontsize = varargin{i+1};flag=[flag 's'];
            i = i + 2;
        end
    elseif (strcmpi(varargin{i}, 'units'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
            units = varargin{i+1};flag=[flag 'u'];
            i = i + 2;
        end
    elseif (strcmpi(varargin{i}, 'color'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
            bgcolor = varargin{i+1};flag=[flag 'c'];
            i = i + 2;
        end
    else
        %other figure properties
        if (i >= optargin)
            error('A property value is missing.');
        else
        Pindex = [Pindex i i+1];
        i = i + 2;
        end
    end

end

end

% We use try/catch to handle errors
try

% creat a figure with a given (or new) handle
if length(strfind(flag,'1'))==1
    s=varargin{1};
    if ishandle(s)==1
    set(0, 'CurrentFigure', s);
    else 
        figure(s);
    end
else
    s=figure;
end

flag=[flag 's'];

% set other figure properties
if ~isempty(Pindex)
    set(s,varargin{Pindex});
end


% set the background color
set(s, 'color',bgcolor);

% set the font and font size
set(s, 'DefaultTextFontSize', fontsize); 
set(s, 'DefaultAxesFontSize', fontsize); 
set(s, 'DefaultAxesFontName', font);
set(s, 'DefaultTextFontName', font);

%%%%%%%%%%% set the figure size
% set the root unit
old_units=get(0,'Units');
set(0,'Units',units);

% get the screen size
scrsz = get(0,'ScreenSize');

% set the root unit to its default value
set(0,'Units',old_units);

% set the figure unit
set(s,'Units',units);

% get the figure's position
pos = get(s, 'Position');
old_pos=pos;
aspectRatio = pos(3)/pos(4);

% set the width and height of the figure
if length(strfind(flag,'w'))==1 && length(strfind(flag,'h'))==1 
    pos(3)=width;
    pos(4)=height;
elseif isempty(strfind(flag,'h'))
    pos(3)=width;
    pos(4) = width/aspectRatio;
elseif isempty(strfind(flag,'w')) && length(strfind(flag,'h'))==1
    pos(4)=height;
    pos(3)=height*aspectRatio; 
end

% make sure the figure stays in the middle of the screen
diff=old_pos-pos;

 if diff(3)<0
 pos(1)=old_pos(1)+diff(3)/2;
     if pos(1)<0
         pos(1)=0;
     end
 end
 if diff(4)<0
 pos(2)=old_pos(2)+diff(4);
    if pos(2)<0
         pos(2)=0;
     end
 end
 
% warning if the given width (or height) is greater than the screen size
if pos(3)>scrsz(3)
warning(['Maximum width (screen width) is reached! width=' num2str(scrsz(3)) ' ' units]);
end

if pos(4)>scrsz(4)
warning(['Maximum height (screen height) is reached! height=' num2str(scrsz(4)) ' ' units]);
end

% apply the width, height, and position to the figure
set(s, 'Position', pos);
if strcmpi(sborder, 'off')
    set(s,'DefaultAxesLooseInset',[0,0,0,0]);
end

    

% handle errors
catch ME
    if isempty(strfind(flag,'i')) && ~isempty(strfind(flag,'s'))
    close(s);
    end
   error(ME.message)
end

s=figure(s);
% return handle if caller requested it.
  if (nargout > 0)
        h =s;
  end
%
% That's all folks!
%
%flag/1iwhfsucsb


==> exp/importfile.m <==
function rawData1 = importfile(fileToRead1)
%IMPORTFILE(FILETOREAD1)
%  Imports data from the specified file
%  FILETOREAD1:  file to read

%  Auto-generated by MATLAB on 07-Dec-2014 12:45:30

% Import the file
rawData1 = importdata(fileToRead1);

% For some simple files (such as a CSV or JPEG files), IMPORTDATA might
% return a simple array.  If so, generate a structure so that the output
% matches that from the Import Wizard.
[~,name] = fileparts(fileToRead1);
newData1.(genvarname(name)) = rawData1;

% Create new variables in the base workspace from those fields.
vars = fieldnames(newData1);
for i = 1:length(vars)
    assignin('base', vars{i}, newData1.(vars{i}));
end



==> exp/main.m <==
clc
clear all

lw=3;
close all
h=fig('units','inches','width',10,'height',8,'font',...
    'Helvetica','fontsize',20);


%%

methods = {'CoCoA+,       \gamma=1/K','CoCoA+,       \gamma=1','AccCoCoA+,\gamma=1/K','AccCoCoA+,\gamma=1'};
algoI = {'0','0','8','8'};
accI = {'0','1','0','1'};
outIter = {1000,1000,1000,1000,1000,1000};
innerIter = {300,200000,750,80000,500000,50000};
LAMBDA = {'0.001','0.0001','1e-05','1e-06','1e-07'};
LMD = {'1e-3','1e-4','1e-5','1e-6','1e-7'};
exp = {'rcvt','covertype','news','rcvtest','url','splice'};
dataset = {'rcv1.train','covtype','news20','rcv1.test','url','splice-site.t'};
lossF = {'0','1','3'};
lossFun = {'Logistic Loss','Hinge Loss','Quatradic Loss'};

for dat = 6
    for sss = 2
        for lmd = 5
            for inX = 1:2
                fEvals=[];
                fVals=[];
                pc = 1;
                minX = 1000;
                maxX = 0.001;
                maxT = 1;
                for jj = 1:4
                    mtd = algoI{jj};
                    t = accI{jj};
                    it = innerIter{dat};
                    loss = lossF{sss};
                    lambda = LAMBDA{lmd};
                    clf;
                    inputfile = sprintf('%s/%s_%s_%s_%d_%d_%s_%s.log',exp{dat},exp{dat},loss,mtd,outIter{dat},it,lambda,t)
                    data = importfile(inputfile);
                    Time{pc}=data(:,2);
                    fIts{pc}=data(:,1);
                    fVals{pc}=data(:,5)';
                    pc=pc+1;
                    minX=min(min(data(:,5)),minX);
                    maxX=max(max(data(:,5)),maxX);
                    maxT=max(max(data(:,2)),maxT);
                end
                %grid on
                %return
                
                colors=[
                    1 0.2 0
                    0 0.4 1
                    0 0.8 0.2
                    1 0 1
                    ];
                lineStyles= {'-'};
                markers={'<','s','h','o'};
                markerSpacing = [
                    50 1
                    70 1
                    50 1
                    70 1 ];
                
                
                clf
                options.legendStr = methods;
                options.legend = methods;
                options.legendLoc = 'NorthEast';
                
                options.lineStyles = lineStyles;
                options.markers = markers;
                options.markerSize = 10;
                %options.lineWidth = 3;
                options.markerSpacing = markerSpacing;
                options.logScale = 2;
                options.colors = colors;
                options.ylabel = 'Duality Gap';
                %options.labelLines = 1;
                %options.labelRotate = 1;
                options.ylimits = [minX maxX];
                options.title=sprintf('%s, %s, \\lambda=%s ',dataset{dat},lossFun{sss},LMD{lmd});
                %options.legendLoc = 'SouthWest';
                if (inX==1)
                    options.xlimits = [0 outIter{dat}];
                    options.xlabel = 'Number of Iterations';
                    prettyPlot(fIts,fVals,options);
                    filename = sprintf('%s_%s_%d.eps',exp{dat},LMD{lmd},inX);
                else
                    options.xlimits = [0 Time{1}(end)];
                    options.xlabel = 'Elapsed Time [s]';
                    prettyPlot(Time,fVals,options);
                    filename = sprintf('%s_%s_%d.eps',exp{dat},LMD{lmd},inX);
                end
                grid on
                set(gca,'YMinorGrid','off')
                set(gca,'XMinorGrid','off')
                print('-depsc', filename);
            end
        end
    end
end

==> exp/myProcessOptions.m <==
function [varargout] = myProcessOptions(options,varargin)
% Similar to processOptions, but case insensitive and
%   using a struct instead of a variable length list

options = toUpper(options);

for i = 1:2:length(varargin)
    if isfield(options,upper(varargin{i}))
        v = getfield(options,upper(varargin{i}));
        if isempty(v)
            varargout{(i+1)/2}=varargin{i+1};
        else
            varargout{(i+1)/2}=v;
        end
    else
        varargout{(i+1)/2}=varargin{i+1};
    end
end

end

function [o] = toUpper(o)
if ~isempty(o)
    fn = fieldnames(o);
    for i = 1:length(fn)
        o = setfield(o,upper(fn{i}),getfield(o,fn{i}));
    end
end
end

==> exp/news.m <==
clc
clear all

lw=3;
close all
h=fig('units','inches','width',12,'height',10,'font',...
    'Helvetica','fontsize',20);


%%

methods = {'\gamma=1/K, H=50','\gamma=1/K, H=500','\gamma=1/K, H=5000',...
    '\gamma=1,    H=50','\gamma=1,    H=500','\gamma=1,    H=5000'};
algoI = {'8','8'};
accI = {'0','1'};
outIter = {1000};
innerIter = {50,500,5000};
LAMBDA = {'0.001','0.0001','1e-05','1e-06'};
LMD = {'1e-3','1e-4','1e-5','1e-6'};
exp = {'news'};
dataset = {'news20'};
lossF = {'0','1','3'};
lossFun = {'Logistic Loss','Hinge Loss','Quatradic Loss'};

for dat = 1
    for sss = 2
        for lmd = 2
            for inX = 1:2
                fEvals=[];
                fVals=[];
                pc = 1;
                minX = 1000;
                maxX = 0.001;
                maxT = 1;
                for jj = 1:2
                    for kk = 1:3
                        mtd = algoI{jj};
                        t = accI{jj};
                        it = innerIter{kk};
                        loss = lossF{sss};
                        lambda = LAMBDA{lmd};
                        clf;
                        inputfile = sprintf('%s/%s_%s_%s_%d_%d_%s_%s.log',exp{dat},exp{dat},loss,mtd,outIter{dat},it,lambda,t);
                        data = importfile(inputfile);
                        Time{pc}=data(:,2);
                        fIts{pc}=data(:,1);
                        fVals{pc}=data(:,5)';
                        pc=pc+1;
                        minX=min(min(data(:,5)),minX);
                        maxX=max(max(data(:,5)),maxX);
                        maxT=max(max(data(:,2)),maxT);
                    end
                end
                %grid on
                %return
                
                colors=[
                    1 0 0
                    1 0 0
                    1 0 0
                    0 0 1
                    0 0 1
                    0 0 1
                    ];
                lineStyles= {'-'};
                markers={'< ','s','h','< ','s','h'};
                markerSpacing = [
                    50 1
                    50 1
                    50 1
                    50 1
                    50 1
                    50 1 ];
                
                
                clf
                options.legendStr = methods;
                options.legend = methods;
                options.legendLoc = 'NorthEast';
                
                options.lineStyles = lineStyles;
                options.markers = markers;
                options.markerSize = 10;
                %options.lineWidth = 3;
                options.markerSpacing = markerSpacing;
                options.logScale = 2;
                options.colors = colors;
                options.ylabel = 'Duality Gap';
                %options.labelLines = 1;
                %options.labelRotate = 1;
                options.ylimits = [minX maxX];
                options.title=sprintf('%s, %s, \\lambda=%s ',dataset{dat},lossFun{sss},LMD{lmd});
                %options.legendLoc = 'SouthWest';
                if (inX==1)
                    options.xlimits = [0 outIter{dat}];
                    options.xlabel = 'Number of Iterations';
                    prettyPlot(fIts,fVals,options);
                    filename = sprintf('comH_%s_%s_%d.eps',exp{dat},LMD{lmd},inX);
                else
                    options.xlimits = [0 200];
                    options.xlabel = 'Elapsed Time [s]';
                    prettyPlot(Time,fVals,options);
                    filename = sprintf('comH_%s_%s_%d.eps',exp{dat},LMD{lmd},inX);
                end
                grid on
                set(gca,'YMinorGrid','off')
                set(gca,'XMinorGrid','off')
                print('-depsc', filename);
            end
        end
    end
end

==> exp/prettyPlot.m <==
function [output] = prettyPlot(xData,yData,options)
% prettyPlot(xData,yData,options)
%
% available options:
% legend - cell array containing legend entries (default = [])
% title - string containing plot title (default = [])
% xlabel - string containing x-axis label (default = [])
% ylabel - string containing y-axis label (default = [])
% lineWidth - width of lines (default = 3)
% colors - cell array or (n by 3) matrix containing line colors (default = 'b')
% lineStyles - cell array containing line styles (default = '-')
% markerSize - size of markers (default = 12)
% markers - cell array containing markers (default = [])
% markerSpacing - (n by 2) matrix containing spacing between markers and offset for first marker
% xlimits - 2-vector containing lower and upper limits for x-axis (can be inf to show full range)
% ylimits - 2-vector containing lower and upper limits for y-axis (can be inf to show full range)
% logScale - can be 0 (regular scale), 1 (semilogx), 2 (semilogy), or 3 (loglog)
% legendLoc - location of legend (default = 'Best')
% useLines - whether to use lines (default = 1)
% fillFace - whether to fill markers (default = 1)
% errors - (n by p by 2) array containing upper and lower error lines
% errorStyle - line style for error bars
% errorColors - colors for error bars
% errorFill - set to 1 to use a filled-in error area instead of lines (default = 0)
% labelLiens - place legend values next to lines (default = 0)
% labelLoc - can be 0 (randomly placed), 1 (random, then furthest from
% existing), or 2 (furthest from other lines)
% labelRotate - rotates line labels (default = 1)

if nargin < 3
    options = [];
end

[legendStr,plotTitle,plotXlabel,plotYlabel,lineWidth,colors,lineStyles,...
    markerSize,markers,markerSpacing,xlimits,ylimits,logScale,legendLoc,...
    useLines,fillFace,errors,errorStyle,errorColors,errorFill,labelLines,labelLoc,labelRotate] = ...
    myProcessOptions(options,'legend',[],'title',[],'xlabel',[],'ylabel',[],...
    'lineWidth',3,'colors',[],'lineStyles',[],...
    'markerSize',12,'markers',[],'markerSpacing',[],...
    'xlimits',[],'ylimits',[],...
    'logScale',0,'legendLoc','Best','useLines',1,'fillFace',1,...
    'errors',[],'errorStyle',{'--'},'errorColors',[],'errorFill',0,'labelLines',0,'labelLoc',2,'labelRotate',1);

if nargin < 2
    fprintf('\nUsage: prettyPlot(xData,yData,options)\n\nCalling with no arguments returns the default options\nUse the help function for details\n');
    options.legend = legendStr;
    options.title = plotTitle;
    options.xlabel = plotXlabel;
    options.ylabel = plotYlabel;
    options.lineWidth = 3;
    options.colors = colors;
    options.lineStyles = lineStyles;
    options.markerSize = markerSize;
    options.xlimits = xlimits;
    options.ylimits = ylimits;
    options.logScale = logScale;
    options.legendLoc = legendLoc;
    options.useLines = useLines;
    options.fillFace = fillFace;
    options.errors = errors;
    options.errorStyle = errorStyle;
    options.errorColors = errorColors;
    options.errorFill = 0;
    options.labelLines = 0;
    options.labelLoc = 2;
    options.labelRotate = 1;
    output=options;
    return
else
    output = [];
end

if logScale == 1
    plotFunc = @semilogx;
elseif logScale == 2
    plotFunc = @semilogy;
elseif logScale == 3
    plotFunc = @loglog;
else
    plotFunc = @plot;
end

if useLines == 0
    defaultStyle = 'b.';
else
    defaultStyle = 'b';
end

if iscell(yData)
    nLines = length(yData);
else
    nLines = size(yData,1);
end

for i = 1:nLines
    
    % Get yData for line
    if iscell(yData)
        y{i} = yData{i};
    else
        y{i} = yData(i,:);
    end
    
    % Get xData for line
    if isempty(xData)
        x{i} = 1:length(y);
    elseif iscell(xData)
        if isempty(xData{i})
            x{i} = 1:length(y{i});
        else
            x{i} = xData{i};
        end
    elseif size(xData,1) == 1
        x{i} = xData(1:length(y{i}));
    else
        x{i} = xData(i,:);
    end
    
    % Plot
    h(i) = plotFunc(x{i},y{i},defaultStyle);
    hold on;
end

if ~isempty(errors)
    if isempty(errorColors)
        errorColors = colors+.75;
        errorColors(:) = min(errorColors(:),1);
    end
    for i = 1:nLines
        if errorFill == 0
            hL = plotFunc(x{i},errors{i,1},defaultStyle);
            hU = plotFunc(x{i},errors{i,2},defaultStyle);
            applyStyle(hL,i,lineWidth,errorColors,errorStyle,[],markerSpacing);
            applyStyle(hU,i,lineWidth,errorColors,errorStyle,[],markerSpacing);
        else
            hE = fill([x{i}(:);flipud(x{i}(:))],[errors{i,1}(:);flipud(errors{i,2}(:))],errorColors(i,:),'LineStyle','none');
        end
    end
    
    % Re-plot the lines
    for i = 1:nLines
        h(i) = plotFunc(x{i},y{i},defaultStyle);
    end
end



if isempty(markerSpacing)
    for i = 1:nLines
        h(i) = applyStyle(h(i),i,lineWidth,colors,lineStyles,markers,markerSpacing);
    end
else
    for i = 1:nLines
        h(i) = applyStyle(h(i),i,lineWidth,colors,lineStyles,markers,markerSpacing);
        if ~isempty(markers) && ~isempty(markers{1+mod(i-1,length(markers))})
            hM = plotFunc(x{i}(markerSpacing(i,2):markerSpacing(i,1):end),y{i}(markerSpacing(i,2):markerSpacing(i,1):end),'b.');
            markerLocations{i} = markerSpacing(i,2):markerSpacing(i,1):length(x{i});
            applyStyle(hM,i,lineWidth,colors,[],markers,[]);
            hM = plotFunc(x{i}(markerSpacing(i,2)),y{i}(markerSpacing(i,2)),defaultStyle);
            h(i) = applyStyle(hM,i,lineWidth,colors,lineStyles,markers,[]);
        end
    end
end




set(gca,'FontName','AvantGarde','FontWeight','normal','FontSize',25);

if ~isempty(plotTitle)
    hTitle = title(plotTitle);
    set(hTitle,'FontName','AvantGarde','FontSize',30,'FontWeight','bold');
end

if ~isempty(plotXlabel) || ~isempty(plotYlabel)
    h1 = xlabel(plotXlabel);
    h2 = ylabel(plotYlabel);
    set([h1 h2],'FontName','AvantGarde','FontSize',30,'FontWeight','normal');
end

set(gca, ...
    'Box'         , 'on'     , ...
    'TickDir'     , 'out'     , ...
    'TickLength'  , [.02 .02] , ...
    'XMinorTick'  , 'off'      , ...
    'YMinorTick'  , 'off'      , ...
    'LineWidth'   , 1         );

if ~isempty(xlimits)
    xl = xlim;
    xlimits(xlimits == -inf) = xl(1);
    xlimits(xlimits == inf) = xl(2);
    xlim(xlimits);
else
    xlimits = xlim;
end
if ~isempty(ylimits)
    yl = ylim;
    ylimits(ylimits == -inf) = yl(1);
    ylimits(ylimits == inf) = yl(2);
    ylim(ylimits);
else
    ylimits = ylim;
end

switch logScale
    case 0
        xrange = xlimits(2)-xlimits(1);
        yrange = ylimits(2)-ylimits(1);
    case 1
        xrange = log(xlimits(2))-log(xlimits(1));
        yrange = ylimits(2)-ylimits(1);
    case 2
        xrange = xlimits(2)-xlimits(1);
        yrange = log(ylimits(2))-log(ylimits(1));
    case 3
        xrange = log(xlimits(2))-log(xlimits(1));
        yrange = log(ylimits(2))-log(ylimits(1));
end

for i = 1:nLines
    %candidateTextLocations{i} = markerLocations{i};
    candidateTextLocations{i} = zeros(1,0);
    for j = 1:length(x{i}) % Restrict to values on line that are contained in the plot
        if x{i}(j) >= xlimits(1) && x{i}(j) <= xlimits(2) && ...
                y{i}(j) >= ylimits(1) && y{i}(j) <= ylimits(2)
            candidateTextLocations{i}(1,end+1) = j;
        end
    end
end

% Now either label the lines, or just make a legend
if ~isempty(legendStr)
    if labelLines % Try to label the lines
        for i = 1:nLines
            
            switch labelLoc
                case 0 % Random Placement on the line
                    m = candidateTextLocations{i}(ceil(rand*length(candidateTextLocations{i})));
                case 1 % As far as possible from nearest currently-placed label
                    if i == 1
                        m = candidateTextLocations{i}(ceil(rand*length(candidateTextLocations{i})));
                    else
                        furthest = 0;
                        for m = candidateTextLocations{i}
                            d = figDist(x{i}(m),y{i}(m),textLocations(1:i-1,1),textLocations(1:i-1,2));
                            closest = min(d);
                            if closest > furthest
                                furthest = closest;
                                bestM = m;
                            end
                        end
                        %fprintf('Furthest from %d is %d\n',i,bestM);
                        m = bestM;
                    end
                case 2 % Place label as far as possible from other lines and figure boundary
                    furthest = 0;
                    bestM = candidateTextLocations{i}(ceil(rand*length(candidateTextLocations{i})));
                    for m = candidateTextLocations{i}
                        closest = inf;
                        
                        % Compare to figure boundaries
                        d1 = figDist(x{i}(m),y{i}(m),x{i}(m),ylimits(1));
                        d2 = figDist(x{i}(m),y{i}(m),x{i}(m),ylimits(2));
                        d3 = figDist(x{i}(m),y{i}(m),xlimits(1),y{i}(m));
                        d4 = figDist(x{i}(m),y{i}(m),xlimits(2),y{i}(m));
                        closest = min([d1 d2 d3 d4]);
                        
                        % Compare to other lines
                        for j = [1:i-1 i+1:nLines]
                            d = figDist(x{i}(m),y{i}(m),x{j},y{j});
                            closest = min([closest d]);
                        end
                                                
                        if closest > furthest
                            furthest = closest;
                            bestM = m;
                        end
                    end
                    m = bestM;
            end
            textLocations(i,:) = [x{i}(m),y{i}(m)];
            
            % Draw text
            stringVal = [repmat(' ',1,markerSize/4),legendStr{i}];
            stringVal = legendStr{i};
            hText(i) = text(x{i}(m),y{i}(m),...
                stringVal,...
                'VerticalAlignment','middle',...
                'HorizontalAlignment','center',...
                'FontSize',20,'FontWeight','bold');
            
            % Fill background and add edge
            set(hText(i),'BackgroundColor',[1 1 1]);
            set(hText(i),'EdgeColor',[0 0 0]);
            
            % Add Color
            if ~isempty(colors)
                if iscell(colors)
                    set(hText(i),'Color',colors{1+mod(i-1,length(colors))});
                    %set(hText(i),'EdgeColor',colors{1+mod(i-1,length(colors))});
                else
                    set(hText(i),'Color',colors(1+mod(i-1,size(colors,1)),:));
                   % set(hText(i),'EdgeColor',colors(1+mod(i-1,size(colors,1)),:));
                end
            end
            
            % Change Edge Style
            if ~isempty(lineStyles) && useLines
                if ~isempty(lineStyles)
                    if ~isempty(lineStyles{1+mod(i-1,length(lineStyles))})
                        %set(hText(i),'LineStyle',lineStyles{1+mod(i-1,length(lineStyles))});
                    end
                end
            end
            
            if labelRotate
                p1 = max(m-1,1);
                p2 = min(m+1,length(x{i}));
                slope = figDistY(y{i}(p2),y{i}(p1))/figDistX(x{i}(p2),x{i}(p1));
                set(hText(i),'Rotation',180*atan(slope)/pi);
            end
        end
    else % Standard legend
        h = legend(h,legendStr);
        set(h,'FontSize',20,'FontWeight','normal');
        set(h,'Location','Best');
        set(h,'Location',legendLoc);
    end
end

set(gcf, 'PaperPositionMode', 'auto');


% Changes the width/style/marker of a line
    function [h] = applyStyle(h,i,lineWidth,colors,lineStyles,markers,markerSpacing)
        hold on;
        set(h,'LineWidth',lineWidth);
        if ~isempty(colors)
            if iscell(colors)
                set(h,'Color',colors{1+mod(i-1,length(colors))});
            else
                set(h,'Color',colors(1+mod(i-1,size(colors,1)),:));
            end
        end
        if ~isempty(lineStyles) && useLines
            if isempty(lineStyles)
                set(h,'LineStyle','-');
            else
                if ~isempty(lineStyles{1+mod(i-1,length(lineStyles))})
                    set(h,'LineStyle',lineStyles{1+mod(i-1,length(lineStyles))});
                end
            end
        end
        if ~isempty(markers)
            if ~isempty(markers{1+mod(i-1,length(markers))})
                if isempty(markerSpacing)
                    set(h,'Marker',markers{1+mod(i-1,length(markers))});
                    set(h,'MarkerSize',markerSize);
                    if fillFace
                        set(h,'MarkerFaceColor',[1 1 .9]);
                    end
                end
            end
        end
    end

% Computes distance on figure, taking into account range of x/y-values
% and use of log-scale
    function [d] = figDist(x1,y1,x2,y2)
        v = [figDistX(x1,x2(:)')
            figDistY(y1,y2(:)');];
        d = sqrt(sum(v.^2));
    end

    function [dX] = figDistX(x1,x2)
        xlimits = xlim;
        switch logScale
            case {0,2}
                dX = (x1-x2)./(xlimits(2)-xlimits(1));
            case {1,3}
                dX = (log(x1)-log(x2))./(log(xlimits(2))-log(xlimits(1)));
        end
    end
    function [dY] = figDistY(y1,y2)
        ylimits = ylim;
        switch logScale
            case {0,1}
                dY = (y1-y2)/(ylimits(2)-ylimits(1));
            case {2,3}
                dY = (log(y1)-log(y2))/(log(ylimits(2))-log(ylimits(1)));
        end
    end
end

==> exp/scale1.m <==
clc
clear all

lw=3;
close all
h=fig('units','inches','width',10,'height',10,'font',...
    'Helvetica','fontsize',20);


%%

methods = {'K=2','K=4','K=6',...
    'K=8', 'K=10',...,
    'K=12','K=16'};
algoI = {'8','8'};
accI = {'0','1'};
tit = {'1/K','1'};
outIter = {1000};
innerIter = {160000, 80000,55000,40000,32000,26600,20000,10000};
K = {2,4,6,8,10,12,16,32};
LAMBDA = {'0.001','0.0001','1e-05','1e-06'};
LMD = {'1e-3','1e-4','1e-5','1e-6'};
exp = {'rcvtest'};
dataset = {'rcv1.test'};
lossF = {'0','1','3'};
lossFun = {'Logistic Loss','Hinge Loss','Quatradic Loss'};

for dat = 1
    for sss = 2
        for lmd = 3
            for inX = 1:2
                for jj = 1:2
                    fEvals=[];
                    fVals=[];
                    pc = 1;
                    minX = 1000;
                    maxX = 0.001;
                    maxT = 1;
                    for kk = 1:7
                        mtd = algoI{jj};
                        t = accI{jj};
                        it = innerIter{2};
                        nMac = K{kk};
                        loss = lossF{sss};
                        lambda = LAMBDA{lmd};
                        clf;
                        inputfile = sprintf('scale/%s_%s_%s_%d_%d_%s_%s_%d.log',...
                            exp{dat},loss,mtd,outIter{dat},it,lambda,t,nMac);
                        data = importfile(inputfile);
                        Time{pc}=data(:,2);
                        fIts{pc}=data(:,1);
                        fVals{pc}=data(:,5)';
                        pc=pc+1;
                        minX=min(min(data(:,5)),minX);
                        maxX=max(max(data(:,5)),maxX);
                        maxT=max(max(data(:,2)),maxT);
                    end
                    %grid on
                    %return
                    
                    colors=[
                        1 0 0
                        1 0.5 0
                        0.5 0.2 0
                        0 1 0
                        0 1 1
                        0 0 1
                        0.8 0 1
                        ];
                    lineStyles= {'-'};
                    markers={'<','s','h','x','<','s','h','x'};
                    markerSpacing = [
                        50 1
                        50 1
                        50 1
                        50 1
                        50 1
                        50 1
                        50 1
                        50 1 ];
                    
                    clf
                    options.legendStr = methods;
                    options.legend = methods;
                    options.legendLoc = 'NorthEast';
                    
                    options.lineStyles = lineStyles;
                    options.markers = markers;
                    options.markerSize = 12;
                    %options.lineWidth = 3;
                    options.markerSpacing = markerSpacing;
                    options.logScale = 2;
                    options.colors = colors;
                    options.ylabel = 'Duality Gap';
                    %options.labelLines = 1;
                    %options.labelRotate = 1;
                    options.ylimits = [minX maxX];
                    options.title=sprintf('%s, \\gamma=%s, \\lambda=%s ',dataset{dat},tit{jj},LMD{lmd});
                    %options.legendLoc = 'SouthWest';
                    if (inX==1)
                        options.xlimits = [0 outIter{dat}];
                        options.xlabel = 'Number of Iterations';
                        prettyPlot(fIts,fVals,options);
                        filename = sprintf('scale1_%s_%s_%d_%d.eps',exp{dat},LMD{lmd},inX,jj);
                    else
                        options.xlimits = [0 150];
                        options.xlabel = 'Elapsed Time [s]';
                        prettyPlot(Time,fVals,options);
                        filename = sprintf('scale1_%s_%s_%d_%d.eps',exp{dat},LMD{lmd},inX,jj);
                    end
                    grid on
                    set(gca,'YMinorGrid','off')
                    set(gca,'XMinorGrid','off')
                    print('-depsc', filename);
                end
            end
        end
    end
end

==> exp/scale2.m <==
clc
clear all

lw=3;
close all
h=fig('units','inches','width',12,'height',10,'font',...
    'Helvetica','fontsize',20);


%%

methods = {'K=2','K=4','K=6',...
    'K=8', 'K=10',...,
    'K=12','K=16'};
algoI = {'8','8'};
accI = {'0','1'};
tit = {'1/K','1'};
outIter = {1000};
innerIter = {160000, 80000,55000,40000,32000,26600,20000,10000};
K = {2,4,6,8,10,12,16,32};
LAMBDA = {'0.001','0.0001','1e-05','1e-06'};
LMD = {'1e-3','1e-4','1e-5','1e-6'};
exp = {'rcvtest'};
dataset = {'rcv1.test'};
lossF = {'0','1','3'};
lossFun = {'Logistic Loss','Hinge Loss','Quatradic Loss'};

for dat = 1
    for sss = 2
        for lmd = 3
            for inX = 1:2
                for jj = 1:2
                    fEvals=[];
                    fVals=[];
                    pc = 1;
                    minX = 1000;
                    maxX = 0.001;
                    maxT = 1;
                    for kk = 1:7
                        mtd = algoI{jj};
                        t = accI{jj};
                        it = innerIter{kk};
                        nMac = K{kk};
                        loss = lossF{sss};
                        lambda = LAMBDA{lmd};
                        clf;
                        inputfile = sprintf('scale/%s_%s_%s_%d_%d_%s_%s_%d.log',...
                            exp{dat},loss,mtd,outIter{dat},it,lambda,t,nMac);
                        data = importfile(inputfile);
                        Time{pc}=data(:,2);
                        fIts{pc}=data(:,1);
                        fVals{pc}=data(:,5)';
                        pc=pc+1;
                        minX=min(min(data(:,5)),minX);
                        maxX=max(max(data(:,5)),maxX);
                        maxT=max(max(data(:,2)),maxT);
                    end
                    %grid on
                    %return
                    
                    colors=[
                        1 0 0
                        1 0.5 0
                        0.5 0.2 0
                        0 1 0
                        0 1 1
                        0 0 1
                        0.8 0 1
                        ];
                    lineStyles= {'-'};
                    markers={'<','s','h','x','<','s','h','x'};
                    markerSpacing = [
                        50 1
                        50 1
                        50 1
                        50 1
                        50 1
                        50 1
                        50 1
                        50 1 ];
                    
                    clf
                    options.legendStr = methods;
                    options.legend = methods;
                    options.legendLoc = 'NorthEast';
                    
                    options.lineStyles = lineStyles;
                    options.markers = markers;
                    options.markerSize = 12;
                    %options.lineWidth = 3;
                    options.markerSpacing = markerSpacing;
                    options.logScale = 2;
                    options.colors = colors;
                    options.ylabel = 'Duality Gap';
                    %options.labelLines = 1;
                    %options.labelRotate = 1;
                    options.ylimits = [1e-6 maxX];
                    options.title=sprintf('%s, \\gamma=%s, \\lambda=%s ',dataset{dat},tit{jj},LMD{lmd});
                    %options.legendLoc = 'SouthWest';
                    if (inX==1)
                        options.xlimits = [0 outIter{dat}];
                        options.xlabel = 'Number of Iterations';
                        prettyPlot(fIts,fVals,options);
                        filename = sprintf('scale2_%s_%s_%d_%d.eps',exp{dat},LMD{lmd},inX,jj);
                    else
                        options.xlimits = [0 150];
                        options.xlabel = 'Elapsed Time [s]';
                        prettyPlot(Time,fVals,options);
                        filename = sprintf('scale2_%s_%s_%d_%d.eps',exp{dat},LMD{lmd},inX,jj);
                    end
                    grid on
                    set(gca,'YMinorGrid','off')
                    set(gca,'XMinorGrid','off')
                    print('-depsc', filename);
                end
            end
        end
    end
end

==> exp/scale3.m <==
clc
clear all

lw=3;
close all
h=fig('units','inches','width',12,'height',10,'font',...
    'Helvetica','fontsize',20);


%%

methods = {'K=1','K=1','K=1',...
    'K=4', 'K=4', 'K=4',...
    'K=8','K=8','K=8'};
algoI = {'8','8'};
accI = {'0','1'};
tit = {'1/K','1'};
outIter = {1000};
innerIter = {640000, 320000,160000,160000,80000,40000,80000,40000,20000};
K = {1,1,1,4,4,4,8,8,8};
LAMBDA = {'0.001','0.0001','1e-05','1e-06'};
LMD = {'1e-3','1e-4','1e-5','1e-6'};
exp = {'rcvtest'};
dataset = {'rcv1.test'};
lossF = {'0','1','3'};
lossFun = {'Logistic Loss','Hinge Loss','Quatradic Loss'};

for dat = 1
    for sss = 2
        for lmd = 3
            for inX = 1:2
                for jj = 1:2
                    fEvals=[];
                    fVals=[];
                    pc = 1;
                    minX = 1000;
                    maxX = 0.001;
                    maxT = 1;
                    for kk = 1:9
                        mtd = algoI{jj};
                        t = accI{jj};
                        it = innerIter{kk};
                        nMac = K{kk};
                        loss = lossF{sss};
                        lambda = LAMBDA{lmd};
                        clf;
                        inputfile = sprintf('scale/%s_%s_%s_%d_%d_%s_%s_%d.log',...
                            exp{dat},loss,mtd,outIter{dat},it,lambda,t,nMac);
                        data = importfile(inputfile);
                        Time{pc}=data(:,2);
                        fIts{pc}=data(:,1);
                        fVals{pc}=data(:,5)';
                        pc=pc+1;
                        minX=min(min(data(:,5)),minX);
                        maxX=max(max(data(:,5)),maxX);
                        maxT=max(max(data(:,2)),maxT);
                    end
                    %grid on
                    %return
                    
                    colors=[
                        1 0 0
                        1 0 0
                        1 0 0
                        0 1 0
                        0 1 0
                        0 1 0
                        0 0 1
                        0 0 1
                        0 0 1
                        ];
                    lineStyles= {'-','--',':','-','--',':','-','--',':'};
                    markers={'<','s','h','<','s','h','<','s','h'};
                    markerSpacing = [
                        50 1
                        50 1
                        50 1
                        50 1
                        50 1
                        50 1
                        50 1
                        50 1
                        50 1
                        50 1 ];
                    
                    clf
                    options.legendStr = methods;
                    options.legend = methods;
                    options.legendLoc = 'NorthEast';
                    
                    options.lineStyles = lineStyles;
                    options.markers = markers;
                    options.markerSize = 12;
                    %options.lineWidth = 3;
                    options.markerSpacing = markerSpacing;
                    options.logScale = 2;
                    options.colors = colors;
                    options.ylabel = 'Duality Gap';
                    %options.labelLines = 1;
                    %options.labelRotate = 1;
                    options.ylimits = [1e-6 maxX];
                    options.title=sprintf('%s, \\gamma=%s, \\lambda=%s ',dataset{dat},tit{jj},LMD{lmd});
                    %options.legendLoc = 'SouthWest';
                    if (inX==1)
                        options.xlimits = [0 outIter{dat}];
                        options.xlabel = 'Number of Iterations';
                        prettyPlot(fIts,fVals,options);
                        filename = sprintf('scale3_%s_%s_%d_%d.eps',exp{dat},LMD{lmd},inX,jj);
                    else
                        options.xlimits = [0 150];
                        options.xlabel = 'Elapsed Time [s]';
                        prettyPlot(Time,fVals,options);
                        filename = sprintf('scale3_%s_%s_%d_%d.eps',exp{dat},LMD{lmd},inX,jj);
                    end
                    grid on
                    set(gca,'YMinorGrid','off')
                    set(gca,'XMinorGrid','off')
                    print('-depsc', filename);
                end
            end
        end
    end
end

==> exp/scale4.m <==
clc
clear all

lw=3;
close all
h=fig('units','inches','width',10,'height',8,'font',...
    'Helvetica','fontsize',20);


%%

methods = {'K=1,\gamma=1/K   ','K=1,\gamma=1   ',...
    'K=2,\gamma=1/K ','K=2,\gamma=1   ','K=4,\gamma=1/K   ',...
    'K=4,\gamma=1 ', 'K=8,\gamma=1/K   ','K=8,\gamma=1   ',};
algoI = {'8','8'};
accI = {'0','1'};
tit = {'1/K','1'};
outIter = {1000,1000};
innerIter = {256,512,1024, 2048,4096,8200,16400,32000,64000,128000,256000,512000,1000000};
K = {1,2,4,8};
LAMBDA = {'0.001','0.0001','1e-05','1e-06'};
LMD = {'1e-3','1e-4','1e-5','1e-6'};
exp = {'covertype','rcvtest'};
dataset = {'covtype','rcv1.test'};
lossF = {'0','1','3'};
lossFun = {'Logistic Loss','Hinge Loss','Quatradic Loss'};

for dat = 1
    for sss = 2
        for lmd = 3
            for inY = 1:2
                fEvals=[];
                fVals=[];
                Time=[];
                XX=[];
                minX = 1000;
                maxX = 0.001;
                maxT = 1;
                pc = 1;
                for kkk = 1:4
                    for jj = 1:2
                        mtd = algoI{jj};
                        t = accI{jj};
                        nMac = K{kkk};
                        for kk = 3:13 %1:11 %3:13
                            it = innerIter{kk};
                            loss = lossF{sss};
                            lambda = LAMBDA{lmd};
                            clf;
                            inputfile = sprintf('scale/%s_%s_%s_%d_%d_%s_%s_%d.log',...
                                exp{dat},loss,mtd,outIter{dat},it,lambda,t,nMac);
                            data = importfile(inputfile);
                            Time{pc}(kk)=data(end,2);
                            fIts{pc}(kk)=data(end,1);
                            if data(end,1) == 9999
                                fIts{pc}(kk) = 11000;
                            end
                            fVals{pc}(kk)=data(end,5);
                            XX{pc}(kk)=it;
                        end
                        pc=pc+1;
                        %grid on
                        %return
                    end
                end
                colors=[
                    1 0 0
                    1 0 0
                    0 0 1
                    0 0 1
                    0 0.8 0.2
                    0 0.8 0.2
                    0.4 0.1 0.4
                    0.4 0.1 0.4
                    ];
                lineStyles= {'-',':','-',':','-',':','-',':'};
                markers={'<','s','<','s','<','s'};
                markerSpacing = [
                    1 1
                    1 1
                    1 1
                    1 1
                    1 1
                    1 1
                    1 1
                    1 1 ];
                
                clf
                options.legendStr = methods;
                options.legend = methods;
                
                options.lineStyles = lineStyles;
                options.markers = markers;
                options.markerSize = 12;
                %options.lineWidth = 3;
                options.markerSpacing = markerSpacing;
                options.colors = colors;
                options.xlabel = 'H';
                %options.labelLines = 1;
                %options.labelRotate = 1;
                options.xlimits = [1000 260000];
                options.title=sprintf('%s,  \\lambda=%s ',dataset{dat},LMD{lmd});
                %options.legendLoc = 'SouthWest';
                if (inY==1)
                    options.logScale = 3;
                    options.legendLoc = 'SouthWest';
                    options.ylimits = [200 10000];
                    options.ylabel = 'Number of Iterations';
                    prettyPlot(XX,fIts,options);
                    filename = sprintf('scale4_%s_%s_%d_%d.eps',exp{dat},LMD{lmd},inY,jj);
                else
                    options.logScale = 3;
                    options.legendLoc = 'NorthWest';
                    options.ylimits = [0 1000];
                    options.ylabel = 'Elapsed Time [s]';
                    prettyPlot(XX,Time,options);
                    filename = sprintf('scale4_%s_%s_%d_%d.eps',exp{dat},LMD{lmd},inY,jj);
                end
                grid on
                set(gca,'YMinorGrid','off')
                set(gca,'XMinorGrid','off')
                print('-depsc', filename);
            end
        end
    end
end

==> exp/scale4_1.m <==
clc
clear all

lw=3;
close all
h=fig('units','inches','width',10,'height',8,'font',...
    'Helvetica','fontsize',20);


%%

methods = {'K=1,\gamma=1/K   ','K=1,\gamma=1   ',...
    'K=2,\gamma=1/K ','K=2,\gamma=1   ','K=4,\gamma=1/K   ',...
    'K=4,\gamma=1 ', 'K=8,\gamma=1/K   ','K=8,\gamma=1   ',};
algoI = {'8','8'};
accI = {'0','1'};
tit = {'1/K','1'};
outIter = {1000,1000};
innerIter = {256,512,1024, 2048,4096,8200,16400,32000,64000,128000,256000,512000,1000000};
K = {1,2,4,8};
LAMBDA = {'0.001','0.0001','1e-05','1e-06'};
LMD = {'1e-3','1e-4','1e-5','1e-6'};
exp = {'covertype','rcvtest'};
dataset = {'covtype','rcv1.test'};
lossF = {'0','1','3'};
lossFun = {'Logistic Loss','Hinge Loss','Quatradic Loss'};

for dat = 2
    for sss = 2
        for lmd = 3
            for inY = 1:2
                fEvals=[];
                fVals=[];
                Time=[];
                XX=[];
                minX = 1000;
                maxX = 0.001;
                maxT = 1;
                pc = 1;
                for kkk = 1:4
                    for jj = 1:2
                        mtd = algoI{jj};
                        t = accI{jj};
                        nMac = K{kkk};
                        for kk = 1:11 %3:13
                            it = innerIter{kk};
                            loss = lossF{sss};
                            lambda = LAMBDA{lmd};
                            clf;
                            inputfile = sprintf('scale/%s_%s_%s_%d_%d_%s_%s_%d.log',...
                                exp{dat},loss,mtd,outIter{dat},it,lambda,t,nMac);
                            data = importfile(inputfile);
                            Time{pc}(kk)=data(end,2);
                            fIts{pc}(kk)=data(end,1);
                            if data(end,1) == 9999
                                fIts{pc}(kk) = 11000;
                            end
                            fVals{pc}(kk)=data(end,5);
                            XX{pc}(kk)=it;
                        end
                        pc=pc+1;
                        %grid on
                        %return
                    end
                end
                colors=[
                    1 0 0
                    1 0 0
                    0 0 1
                    0 0 1
                    0 0.8 0.2
                    0 0.8 0.2
                    0.4 0.1 0.4
                    0.4 0.1 0.4
                    ];
                lineStyles= {'-',':','-',':','-',':','-',':'};
                markers={'<','s','<','s','<','s'};
                markerSpacing = [
                    1 1
                    1 1
                    1 1
                    1 1
                    1 1
                    1 1
                    1 1
                    1 1 ];
                
                clf
                options.legendStr = methods;
                options.legend = methods;
                
                options.lineStyles = lineStyles;
                options.markers = markers;
                options.markerSize = 12;
                %options.lineWidth = 3;
                options.markerSpacing = markerSpacing;
                options.colors = colors;
                options.xlabel = 'H';
                %options.labelLines = 1;
                %options.labelRotate = 1;
                options.xlimits = [500 300000];
                options.title=sprintf('%s,  \\lambda=%s ',dataset{dat},LMD{lmd});
                %options.legendLoc = 'SouthWest';
                if (inY==1)
                    options.logScale = 3;
                    options.legendLoc = 'NorthEast';
                    options.ylimits = [0 10000];
                    options.ylabel = 'Number of Iterations';
                    prettyPlot(XX,fIts,options);
                    filename = sprintf('scale4_%s_%s_%d_%d.eps',exp{dat},LMD{lmd},inY,jj);
                else
                    options.logScale = 3;
                    options.legendLoc = 'NorthEast';
                    options.ylimits = [0 200];
                    options.ylabel = 'Elapsed Time [s]';
                    prettyPlot(XX,Time,options);
                    filename = sprintf('scale4_%s_%s_%d_%d.eps',exp{dat},LMD{lmd},inY,jj);
                end
                grid on
                set(gca,'YMinorGrid','off')
                set(gca,'XMinorGrid','off')
                print('-depsc', filename);
            end
        end
    end
end
